Dynamic critical exponent of the Yang--Lee edge singularity at three loops

We compute the dynamic critical exponent $z$ of the Yang--Lee edge singularity in relaxational dynamics using perturbative renormalization-group methods to the three-loop order. The calculation combines diagram reduction, analytic two-loop evaluation via parametric integration with hyperlogarithms, and numerical evaluation of three-loop integrals using the Sector Decomposition method. The perturbative series obtained is resummed using Pad\'e and Pad\'e-Borel-Leroy methods to produce estimates of $z$ in various spatial dimensions. The resulting values are consistent with previous perturbative and functional renormalization-group calculations.

==> anc/Supplemental_Material.txt <==
# Supplemental Data for:
# "Dynamic critical exponent of the Yang-Lee edge singularity at three loops"
#
# L. Ts. Adzhemyan, D. A. Davletbaeva,
# D. A. Evdokimov, and M. V. Kompaniets

# This file contains numeric results for all reduced two- and three-loop dynamic time versions obtained with Sector Decomposition.
# The time versions are labeled with Nickel-like indices (see the main text).
# The prefactors at the beginning of the expressions include the factors from diagram reduction, symmetry factors, together with the factor 1/2 from the definition of the Green function.
# Parentheses indicate the numerical uncertainty in the last digits.
--------------TWO LOOP--------------
e12|23|3|e|:0_0_0|1_1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()   1*(0.0156249986(10) * eps**-2 +  -0.003047820(5) * eps**-1 +  0.05877730(4))
e12|23|3|e|:0_0_1|0_1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()   1*(0.0156250007(10) * eps**-2 +  0.004946088(5) * eps**-1 +  0.043229410(28))
e12|23|3|e|:0_0_1|1_1|1|0|:(1, 2)|(2,)|()|()   1*(0.041666661(5) * eps**-1 +  -0.029875375(34))
e12|23|3|e|:0_1_1|1_1|1|0|:()|()|()|(1,)   1/2*(0.062500005(4) * eps**-2 +  0.045463217(21) * eps**-1 +  0.17578695(9))
e12|e3|33||:0_1_0|0_1|0_1||:(1, 2, 3)|()|(2, 3)|(3,)   1*(-0.0130208335(7) * eps**-2 +  -0.005736916(6) * eps**-1 +  -0.063822098(34))
e12|e3|33||:0_1_0|0_1|1_1||:(1, 2)|()|(2,)|()   1/2*(0.0312499985(19) * eps**-2 +  -0.006095645(9) * eps**-1 +  0.13707414(6))
e12|e3|33||:0_1_1|0_1|1_1||:()|(1,)|()|()   1/2*(-0.0208333352(29) * eps**-2 +  -0.029043293(30) * eps**-1 +  -0.12577587(16))

--------------THREE LOOP--------------
e12|23|4|45|5|e|:0_0_0|1_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104157(14) * eps**-3 +  -0.0006030604(12) * eps**-2 +  0.006587604(11) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104179(14) * eps**-3 +  -0.0006030605(13) * eps**-2 +  0.006587624(10) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00051140505(23) * eps**-2 +  -0.0007763846(24) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104164(14) * eps**-3 +  6.31016(13)e-05 * eps**-2 +  0.004929580(10) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00051140514(23) * eps**-2 +  -0.0006024554(24) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00023776684(14) * eps**-2 +  -4.04100(9)e-05 * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104168(14) * eps**-3 +  6.31008(13)e-05 * eps**-2 +  0.004929591(10) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|1_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1*(0.0034722211(14) * eps**-2 +  -0.005441260(12) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|1_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0019729834(14) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_0|1|1_1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|(4,)|()|()   1*(0.0034722219(14) * eps**-2 +  -0.005441274(12) * eps**-1)
e12|23|4|45|5|e|:0_0_0|1_1|1|1_1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1*(0.0052083346(11) * eps**-3 +  0.002180441(8) * eps**-2 +  0.02617465(5) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104157(15) * eps**-3 +  -0.0002699778(12) * eps**-2 +  0.006657072(10) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104160(15) * eps**-3 +  -0.0002699794(12) * eps**-2 +  0.006657077(10) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|0|1_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00071330096(32) * eps**-2 +  -0.000699608(4) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104175(15) * eps**-3 +  0.0003961805(13) * eps**-2 +  0.005339863(9) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00071330073(32) * eps**-2 +  -0.000501650(4) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|1|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00039252143(19) * eps**-2 +  8.09223(21)e-05 * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|1|1_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1*(0.0034722226(14) * eps**-2 +  -0.003664856(12) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_0|1|1_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0026566470(18) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_1|0|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104139(14) * eps**-3 +  0.0003961817(13) * eps**-2 +  0.005339859(9) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_1|0|1_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|()|(4,)|()   1*(0.0034722215(15) * eps**-2 +  -0.003664828(12) * eps**-1)
e12|23|4|45|5|e|:0_0_1|0_1|1|1_1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1*(0.0052083351(11) * eps**-3 +  0.004845067(9) * eps**-2 +  0.01878395(5) * eps**-1)
e12|23|4|45|5|e|:0_0_1|1_0|0|0_1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00039252164(19) * eps**-2 +  8.67189(21)e-05 * eps**-1)
e12|23|4|45|5|e|:0_0_1|1_0|1|0_1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(3, 4)|(4,)|()   1*(0.0020923572(15) * eps**-1)
e12|23|4|45|5|e|:0_0_1|1_0|1|1_1|1|0|:(1, 2, 3)|(2, 3)|()|(3,)|()|()   1*(0.006364367(4) * eps**-1)
e12|23|4|45|5|e|:0_0_1|1_1|1|1_1|1|0|:(1, 2)|(2,)|()|()|()|()   1*(0.013888883(6) * eps**-2 +  -0.00895289(6) * eps**-1)
e12|23|4|45|5|e|:0_1_1|1_1|1|1_1|1|0|:()|()|()|()|()|(1,)   1/2*(0.0104166668(23) * eps**-3 +  0.019178274(21) * eps**-2 +  0.08694190(13) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00108506948(22) * eps**-3 +  -0.0001430475(23) * eps**-2 +  -0.008880106(16) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00108506953(22) * eps**-3 +  -0.0001430444(23) * eps**-2 +  -0.008929928(15) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|()|(3, 4, 5)|(5,)   1*(0.00065104163(15) * eps**-3 +  -0.0003280126(12) * eps**-2 +  0.004541782(11) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)|()|(3, 4, 5)|(4, 5)   1*(-0.00065104150(17) * eps**-3 +  0.0004984811(18) * eps**-2 +  -0.006549199(11) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|1_1||:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|()|(4,)|()   1/2*(0.0026041666(6) * eps**-3 +  -0.001312053(4) * eps**-2 +  0.020607055(25) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|1_1||:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|()|(4,)|()   1/2*(0.0026041668(6) * eps**-3 +  -0.001312053(4) * eps**-2 +  0.020607047(26) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|0|0_1|1_1||:(1, 2, 3, 4)|(4,)|(2, 3, 4)|()|(3, 4)|()   1/2*(0.0029719319(19) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|1|0_1|1_1||:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1/2*(-0.0017361110(7) * eps**-3 +  -0.001884219(9) * eps**-2 +  -0.01595828(6) * eps**-1)
e12|23|4|e5|55||:0_0_0|1_1|1|0_1|1_1||:(1, 2, 3)|(3,)|(2, 3)|()|()|()   1/2*(-0.0017361114(7) * eps**-3 +  -0.001884212(9) * eps**-2 +  -0.01595839(6) * eps**-1)
e12|23|4|e5|55||:0_0_1|0_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00108506959(22) * eps**-3 +  -0.0006981728(24) * eps**-2 +  -0.007177891(16) * eps**-1)
e12|23|4|e5|55||:0_0_1|0_1|0|0_1|1_1||:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|()|(4,)|()   1/2*(0.0026041681(6) * eps**-3 +  2.0261(4)e-05 * eps**-2 +  0.015682669(25) * eps**-1)
e12|23|4|e5|55||:0_0_1|0_1|1|0_1|1_1||:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1/2*(-0.0017361100(7) * eps**-3 +  -0.002772432(9) * eps**-2 +  -0.01408689(6) * eps**-1)
e12|23|4|e5|55||:0_0_1|1_1|1|0_1|1_1||:(1, 2)|(2,)|()|()|()|()   1/2*(-0.0046296319(32) * eps**-2 +  -0.00010211(7) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00108506895(22) * eps**-3 +  -0.0006981789(25) * eps**-2 +  -0.007234247(16) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|()|(3, 4, 5)|(5,)   1*(0.00065104187(15) * eps**-3 +  0.0003381454(13) * eps**-2 +  0.001463710(10) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|0|0_1|0_1||:(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)|()|(3, 4, 5)|(4, 5)   1*(-0.00065104158(17) * eps**-3 +  -0.0001003829(18) * eps**-2 +  -0.004186534(11) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|0|0_1|1_1||:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|()|(4,)|()   1/2*(0.0026041652(6) * eps**-3 +  2.0275(4)e-05 * eps**-2 +  0.015682599(25) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|0|0_1|1_1||:(1, 2, 3, 4)|(4,)|(2, 3, 4)|()|(3, 4)|()   1/2*(0.0037453066(23) * eps**-1)
e12|23|4|e5|55||:0_1_0|0_1|1|0_1|1_1||:(1, 2, 3)|(3,)|(2, 3)|()|()|()   1/2*(-0.0017361107(7) * eps**-3 +  -0.002772435(9) * eps**-2 +  -0.01408685(6) * eps**-1)
e12|23|4|e5|55||:0_1_0|1_1|0|0_1|0_1||:(1, 2, 3, 4)|()|(2, 3, 4)|()|(3, 4)|(4,)   1*(-0.0031312860(15) * eps**-2 +  0.005956179(11) * eps**-1)
e12|23|4|e5|55||:0_1_0|1_1|0|0_1|1_1||:(1, 2, 3)|()|(2, 3)|()|(3,)|()   1/2*(0.0069444441(29) * eps**-2 +  -0.015626824(27) * eps**-1)
e12|23|4|e5|55||:0_1_0|1_1|1|0_1|1_1||:(1, 2)|()|(2,)|()|()|()   1/2*(-0.0046296288(32) * eps**-2 +  -0.00010209(6) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_0|1_1||:()|(2, 3, 4, 5)|(3, 4, 5)|(1, 2, 3, 4, 5)|(4, 5)|(5,)   1/2*(0.00065104174(15) * eps**-3 +  -0.0012781989(13) * eps**-2 +  0.007017635(16) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_0|1_1||:()|(2, 3, 4, 5)|(3, 4, 5)|(1, 2, 3, 4, 5)|(5,)|(4, 5)   1/2*(0.00065104196(15) * eps**-3 +  -0.0012782000(13) * eps**-2 +  0.007017601(16) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_0|1_1||:()|(2, 3, 4, 5)|(4, 5)|(1, 2, 3, 4, 5)|(5,)|(3, 4, 5)   1/2*(0.00051140540(24) * eps**-2 +  -0.0009736723(16) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_0|1_1||:()|(3, 4, 5)|(4, 5)|(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)   1/2*(0.00023776688(15) * eps**-2 +  -4.04105(9)e-05 * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_1|0_1||:()|(2, 3, 4, 5)|(3, 4, 5)|(1, 2, 3, 4, 5)|(4, 5)|(5,)   1*(-0.00054253455(15) * eps**-3 +  -0.0006209983(18) * eps**-2 +  -0.001862945(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|0|0_1|1_1||:()|(2, 3, 4)|(3, 4)|(1, 2, 3, 4)|(4,)|()   1/2*(0.0026826004(12) * eps**-2 +  -0.007829088(19) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(2, 3, 4, 5)|(3, 4, 5)|(1, 2, 3, 4, 5)|(5,)|(4, 5)   1*(-0.00054253486(15) * eps**-3 +  -0.0006209985(17) * eps**-2 +  -0.001862947(10) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(2, 3, 4, 5)|(4, 5)|(1, 2, 3, 4, 5)|(5,)|(3, 4, 5)   1*(0.00065104194(16) * eps**-3 +  -0.0001926038(14) * eps**-2 +  0.002571098(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(2, 3, 4, 5)|(5,)|(1, 2, 3, 4, 5)|(4, 5)|(3, 4, 5)   1*(-0.00054253463(15) * eps**-3 +  -0.0005937113(17) * eps**-2 +  -0.002073881(10) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(3, 4, 5)|(4, 5)|(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)   1*(0.00039252170(19) * eps**-2 +  6.53796(20)e-05 * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(3, 4, 5)|(5,)|(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)   1*(0.00065104174(15) * eps**-3 +  -0.0001926011(15) * eps**-2 +  0.003546416(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|0_1||:()|(4, 5)|(5,)|(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)   1*(-0.00054253489(15) * eps**-3 +  -0.0003974491(18) * eps**-2 +  -0.004771949(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|1_1||:()|(2, 3, 4)|(3, 4)|(1, 2, 3, 4)|()|(4,)   1/2*(0.0026825977(12) * eps**-2 +  -0.007829061(19) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|1_1||:()|(2, 3, 4)|(4,)|(1, 2, 3, 4)|()|(3, 4)   1/2*(0.0023219287(16) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_0|1_1||:()|(3, 4)|(4,)|(1, 2, 3, 4)|()|(2, 3, 4)   1/2*(0.0020734829(15) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_0|1|0_1|1_1||:()|(2, 3)|(3,)|(1, 2, 3)|()|()   1/2*(-0.0017884005(12) * eps**-2 +  0.000872064(35) * eps**-1)
e12|23|4|e5|55||:0_1_1|0_1|0|0_0|0_1||:()|(5,)|(4, 5)|(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)   1*(-0.00054253443(15) * eps**-3 +  -0.0003974497(19) * eps**-2 +  -0.004258913(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|0|0_0|0_1||:()|(2, 3, 4, 5)|(5,)|(1, 2, 3, 4, 5)|(4, 5)|(3, 4, 5)   1*(-0.00054253462(15) * eps**-3 +  7.24497(15)e-05 * eps**-2 +  -0.004619030(9) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|0|0_0|0_1||:()|(3, 4, 5)|(5,)|(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)   1*(0.00065104125(15) * eps**-3 +  -0.0008587607(13) * eps**-2 +  0.006395568(10) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|0|0_0|0_1||:()|(4, 5)|(5,)|(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)   1*(-0.00054253490(15) * eps**-3 +  0.0001576841(16) * eps**-2 +  -0.005582802(9) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|0|0_0|0_1||:()|(5,)|(4, 5)|(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)   1*(-0.00054253459(15) * eps**-3 +  0.0001576843(16) * eps**-2 +  -0.005505692(9) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_0|0_1||:()|(2, 3, 4)|()|(1, 2, 3, 4)|(4,)|(3, 4)   1*(-0.0031312860(15) * eps**-2 +  0.005749914(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_0|0_1||:()|(3, 4)|()|(1, 2, 3, 4)|(4,)|(2, 3, 4)   1*(0.0034722233(15) * eps**-2 +  -0.008799887(14) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_0|0_1||:()|(4,)|()|(1, 2, 3, 4)|(3, 4)|(2, 3, 4)   1*(-0.0028935191(12) * eps**-2 +  0.002349914(12) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_0|1_1||:()|(2, 3)|()|(1, 2, 3)|()|(3,)   1/2*(0.0069444441(29) * eps**-2 +  -0.015626790(30) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_0|1_1||:()|(3,)|()|(1, 2, 3)|()|(2, 3)   1/2*(0.008690224(5) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_0|1|0_1|1_1||:()|(2,)|()|(1, 2)|()|()   1/2*(-0.0046296270(27) * eps**-2 +  -0.00010217(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_1|0|0_0|0_1||:()|()|(4,)|(1, 2, 3, 4)|(3, 4)|(2, 3, 4)   1*(-0.0028935170(12) * eps**-2 +  0.003040292(11) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_1|1|0_0|0_1||:()|()|()|(1, 2, 3)|(3,)|(2, 3)   1*(-0.0043402765(7) * eps**-3 +  -0.004575951(11) * eps**-2 +  -0.02969890(6) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_1|1|0_0|1_1||:()|()|()|(1, 2)|()|(2,)   1/2*(0.0104166657(23) * eps**-3 +  0.004360889(18) * eps**-2 +  0.06210906(10) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_1|1|0_1|1_1||:()|()|()|(1,)|()|()   1/2*(-0.0069444450(31) * eps**-3 +  -0.01394288(5) * eps**-2 +  -0.06046749(30) * eps**-1)
e12|23|4|e5|55||:0_1_1|1_1|1|0_1|1_1||:(1,)|()|()|()|()|()   1/2*(-0.0034722197(16) * eps**-3 +  -0.008707600(19) * eps**-2 +  -0.03478555(18) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(-0.00108506945(19) * eps**-3 +  -0.0012306375(30) * eps**-2 +  -0.012423094(17) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104189(31) * eps**-3 +  0.0006743453(29) * eps**-2 +  0.009166274(20) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00090422441(16) * eps**-3 +  0.0006693053(19) * eps**-2 +  0.008963438(13) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1/2*(0.00130208271(31) * eps**-3 +  -0.0006560199(28) * eps**-2 +  0.011523477(22) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1/2*(-0.0021701391(4) * eps**-3 +  -0.000286085(4) * eps**-2 +  -0.019776369(27) * eps**-1)
e12|33|44|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|(4,)|()|()   1/2*(-0.0013020832(4) * eps**-3 +  0.000996961(4) * eps**-2 +  -0.015258431(23) * eps**-1)
e12|33|44|5|5|e|:0_0_0|1_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1/4*(0.0026041658(6) * eps**-3 +  -0.001312048(5) * eps**-2 +  0.02601891(4) * eps**-1)
e12|33|44|5|5|e|:0_0_1|0_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|()|(3,)|()|()   1/2*(0.0014467588(4) * eps**-3 +  0.002489829(6) * eps**-2 +  0.01631607(6) * eps**-1)
e12|33|44|5|5|e|:0_0_1|1_1|1_1|1|1|0|:(1, 2)|(2,)|()|()|()|()   1/4*(-0.0034722208(12) * eps**-3 +  -0.003768451(16) * eps**-2 +  -0.03516982(10) * eps**-1)
e12|33|44|5|5|e|:0_1_1|1_1|1_1|1|1|0|:()|()|()|()|()|(1,)   1/8*(0.0023148141(9) * eps**-3 +  0.006190862(15) * eps**-2 +  0.03225286(20) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00043402782(21) * eps**-2 +  -0.0006472181(24) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00051140502(23) * eps**-2 +  -0.0008145280(24) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00023776700(14) * eps**-2 +  -0.0002107986(9) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00043402783(21) * eps**-2 +  -0.0004699947(24) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_0|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00043402744(21) * eps**-2 +  -0.0006267667(20) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_0|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00043402795(21) * eps**-2 +  -0.0006307943(24) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_0|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00051140527(23) * eps**-2 +  -0.0007749910(21) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1*(0.0016837484(12) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0018109939(13) * eps**-1)
e12|34|34|5|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|(4,)|()|()   1*(0.0018248671(13) * eps**-1)
e12|34|34|5|5|e|:0_0_0|1_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1/2*(0.0031030288(24) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00071330021(32) * eps**-2 +  -0.000722834(4) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00039252130(19) * eps**-2 +  -0.0001447945(21) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)|()   1*(0.00039252154(19) * eps**-2 +  -0.0001346007(21) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_0|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(3, 4)|(4,)|()   1*(0.0012101727(10) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_1|0_0|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00071330077(32) * eps**-2 +  -0.000495349(4) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_1|0_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0026418986(18) * eps**-1)
e12|34|34|5|5|e|:0_0_1|0_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|()|(3,)|()|()   1*(0.0047782825(33) * eps**-1)
e12|34|34|5|5|e|:0_0_1|1_1|1_1|1|1|0|:(1, 2)|(2,)|()|()|()|()   1/2*(0.019106156(11) * eps**-1)
e12|34|34|5|5|e|:0_1_1|1_1|1_1|1|1|0|:()|()|()|()|()|(1,)   1/4*(0.020833344(7) * eps**-2 +  0.00762972(8) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00071330120(29) * eps**-2 +  -0.0013661188(32) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00039252132(18) * eps**-2 +  -0.0006499591(16) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00067064983(28) * eps**-2 +  -0.0011877530(32) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|(3, 4, 5)|()   1*(0.00039252133(18) * eps**-2 +  -0.0006246799(16) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00065104186(14) * eps**-3 +  -0.0009406290(13) * eps**-2 +  0.006545342(10) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)|()   1*(0.00065104174(14) * eps**-3 +  -0.0008587623(12) * eps**-2 +  0.006237130(12) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104155(15) * eps**-3 +  -0.0002699794(12) * eps**-2 +  0.004169122(11) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_0|1_1|1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104190(15) * eps**-3 +  -0.0008587631(13) * eps**-2 +  0.005685471(10) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00071330066(32) * eps**-2 +  -0.001235598(4) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00067065028(31) * eps**-2 +  -0.001109034(4) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00065104161(14) * eps**-3 +  -0.0009406293(13) * eps**-2 +  0.006669590(11) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|0|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00065104152(15) * eps**-3 +  -0.0002699767(13) * eps**-2 +  0.004277110(11) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1*(0.0019262005(13) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0019277067(13) * eps**-1)
e12|34|35|4|5|e|:0_0_0|0_1|1_1|1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|(4,)|()|()   1*(0.0029287711(18) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00051140518(23) * eps**-2 +  -0.0008343508(23) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00023776682(13) * eps**-2 +  -0.0002616452(8) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|(3, 4, 5)|()   1*(0.00023776707(13) * eps**-2 +  -0.0002348192(8) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00086805614(33) * eps**-2 +  -0.0019690191(30) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|()   1*(0.00051140484(22) * eps**-2 +  -0.0011173639(15) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|()   1*(0.00086805534(33) * eps**-2 +  -0.0018903259(31) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)|()   1*(0.00039252180(20) * eps**-2 +  -0.0005798104(24) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|(3, 4, 5)|()   1*(0.00039252181(20) * eps**-2 +  -0.0005807298(24) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)|()   1*(0.00065104156(14) * eps**-3 +  -0.0008587606(13) * eps**-2 +  0.006366614(10) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|0|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|()   1*(0.00065104172(15) * eps**-3 +  -0.0008587610(13) * eps**-2 +  0.005759002(10) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|()|(4,)|()   1*(0.0007384055(7) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|()|(3, 4)|()   1*(0.0007562100(7) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_0|1_1|1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|()|(4,)|()   1*(0.0014867552(10) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)|()   1*(0.00051140498(23) * eps**-2 +  -0.0006141997(24) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(5,)|()   1*(0.00086805487(35) * eps**-2 +  -0.0018530783(31) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|()   1*(0.00086805517(35) * eps**-2 +  -0.0018530789(31) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|()   1*(0.00051140524(23) * eps**-2 +  -0.0009824703(16) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|(4,)|()|()   1*(0.0019180137(13) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|1|1|0|:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|(4,)|()|()   1*(0.0020215964(13) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|0_1|1|1|0|:(1, 2, 3, 4)|(4,)|(2, 3, 4)|(3, 4)|()|()   1*(0.0020653014(13) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1*(0.0032804926(24) * eps**-1)
e12|34|35|4|5|e|:0_0_0|1_1|1_1|1|1|0|:(1, 2, 3)|(3,)|(2, 3)|()|()|()   1*(0.0048928098(30) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00067065003(28) * eps**-2 +  -0.0006113339(32) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00065104165(14) * eps**-3 +  -0.0002744705(14) * eps**-2 +  0.003499361(10) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)|()   1*(0.00065104175(14) * eps**-3 +  -0.0001926042(14) * eps**-2 +  0.003270072(10) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_0|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(3, 4)|(4,)|()   1*(0.0034722240(14) * eps**-2 +  -0.009329634(13) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_0|1_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(4,)|(3, 4)|()   1*(0.0034722229(14) * eps**-2 +  -0.009219164(13) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)|()   1*(0.00067064976(31) * eps**-2 +  -0.000411895(4) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)|()   1*(0.00065104160(14) * eps**-3 +  -0.0002744722(15) * eps**-2 +  0.003823937(12) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_1|0_1|1|1|0|:(1, 2, 3, 4)|(2, 3, 4)|(4,)|(3, 4)|()|()   1*(0.0025935223(17) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_1|1_1|0|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(3, 4)|(4,)|()   1*(0.0034722227(14) * eps**-2 +  -0.008891661(12) * eps**-1)
e12|34|35|4|5|e|:0_0_1|0_1|1_1|1|1|0|:(1, 2, 3)|(2, 3)|()|(3,)|()|()   1*(0.006892663(4) * eps**-1)
e12|34|35|4|5|e|:0_0_1|1_0|0_1|0|1|0|:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)|()   1*(0.00065104183(14) * eps**-3 +  -0.0001926038(14) * eps**-2 +  0.003606165(10) * eps**-1)
e12|34|35|4|5|e|:0_0_1|1_0|1_1|0|1|0|:(1, 2, 3, 4)|(2, 3, 4)|()|(4,)|(3, 4)|()   1*(0.0034722254(14) * eps**-2 +  -0.008776744(12) * eps**-1)
e12|34|35|4|5|e|:0_0_1|1_0|1_1|1|1|0|:(1, 2, 3)|(2, 3)|()|()|(3,)|()   1*(0.006600097(4) * eps**-1)
e12|34|35|4|5|e|:0_0_1|1_1|1_1|1|1|0|:(1, 2)|(2,)|()|()|()|()   1*(0.023678533(11) * eps**-1)
e12|34|35|4|5|e|:0_1_0|0_0|0_1|1|1|0|:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|()   1*(0.00065104169(15) * eps**-3 +  0.0003961805(13) * eps**-2 +  0.001268486(11) * eps**-1)
e12|34|35|4|5|e|:0_1_0|0_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(4, 5)|(2, 3, 4, 5)|(3, 4, 5)|(5,)|()   1*(0.00065104166(14) * eps**-3 +  0.0003961799(13) * eps**-2 +  0.001223604(10) * eps**-1)
e12|34|35|4|5|e|:0_1_0|0_1|0_1|0|1|0|:(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|()   1*(0.00065104165(14) * eps**-3 +  -0.0001926024(13) * eps**-2 +  0.002591118(10) * eps**-1)
e12|34|35|4|5|e|:0_1_0|0_1|0_1|1|1|0|:(1, 2, 3, 4)|(4,)|(2, 3, 4)|(3, 4)|()|()   1*(0.0037605053(21) * eps**-1)
e12|34|35|4|5|e|:0_1_0|1_0|0_1|0|1|0|:(1, 2, 3, 4, 5)|(5,)|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|()   1*(0.00065104174(15) * eps**-3 +  -0.0001926027(13) * eps**-2 +  0.002621367(9) * eps**-1)
e12|34|35|4|5|e|:0_1_0|1_1|0_1|0|1|0|:(1, 2, 3, 4)|()|(2, 3, 4)|(3, 4)|(4,)|()   1*(0.0023316009(16) * eps**-1)
e12|34|35|4|5|e|:0_1_0|1_1|0_1|1|1|0|:(1, 2, 3)|()|(2, 3)|(3,)|()|()   1*(0.006992908(4) * eps**-1)
e12|34|35|4|5|e|:0_1_0|1_1|1_1|1|1|0|:(1, 2)|()|(2,)|()|()|()   1*(0.013888898(5) * eps**-2 +  -0.02170781(4) * eps**-1)
e12|34|35|4|5|e|:0_1_1|1_1|1_1|1|1|0|:()|()|()|()|()|(1,)   1*(0.0104166704(19) * eps**-3 +  0.019178289(18) * eps**-2 +  0.04527510(11) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_0|0|1_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|()|(4, 5)|(5,)   1/2*(0.00065104138(15) * eps**-3 +  -0.0014711141(13) * eps**-2 +  0.007847274(18) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_0|0|1_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|()|(5,)|(4, 5)   1/2*(0.00065104152(15) * eps**-3 +  -0.0014711133(14) * eps**-2 +  0.007847268(18) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_0|0|1_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|()|(3, 4, 5)|(5,)   1/2*(0.00051140482(24) * eps**-2 +  -0.0010716262(16) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00054253468(15) * eps**-3 +  1.30050(17)e-05 * eps**-2 +  -0.004142376(10) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(4, 5)|()|(3, 4, 5)|(5,)   1*(0.00065104172(16) * eps**-3 +  -0.0008587610(14) * eps**-2 +  0.005782152(10) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|()|(3, 4, 5)|(4, 5)   1*(-0.00054253449(15) * eps**-3 +  7.24471(15)e-05 * eps**-2 +  -0.004751890(9) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|0_1||:(1, 2, 3, 4, 5)|(3, 4, 5)|(2, 3, 4, 5)|()|(4, 5)|(5,)   1*(-0.00054253489(15) * eps**-3 +  1.30096(17)e-05 * eps**-2 +  -0.004142382(10) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|1_1||:(1, 2, 3, 4)|(2, 3, 4)|(3, 4)|()|(4,)|()   1/2*(0.0017361107(9) * eps**-2 +  -0.004342816(11) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|1_1||:(1, 2, 3, 4)|(2, 3, 4)|(4,)|()|(3, 4)|()   1/2*(0.0015220912(11) * eps**-1)
e12|34|35|e|55||:0_0_0|1_0|1_1|0|1_1||:(1, 2, 3, 4)|(3, 4)|(2, 3, 4)|()|(4,)|()   1/2*(0.0017361122(9) * eps**-2 +  -0.004342806(11) * eps**-1)
e12|34|35|e|55||:0_0_0|1_1|1_1|0|1_1||:(1, 2, 3)|(2, 3)|(3,)|()|()|()   1/2*(-0.0011574076(9) * eps**-2 +  0.000558885(9) * eps**-1)
e12|34|35|e|55||:0_0_1|1_0|1_0|0|0_1||:(1, 2, 3, 4, 5)|(2, 3, 4, 5)|(5,)|()|(3, 4, 5)|(4, 5)   1*(-0.00054253485(15) * eps**-3 +  -0.0004389538(16) * eps**-2 +  -0.002746115(9) * eps**-1)
e12|34|35|e|55||:0_0_1|1_0|1_1|0|0_1||:(1, 2, 3, 4)|(2, 3, 4)|()|()|(3, 4)|(4,)   1*(-0.0029966873(14) * eps**-2 +  0.005125945(10) * eps**-1)
e12|34|35|e|55||:0_0_1|1_0|1_1|0|1_1||:(1, 2, 3)|(2, 3)|()|()|(3,)|()   1/2*(0.0069444458(28) * eps**-2 +  -0.016159050(27) * eps**-1)
e12|34|35|e|55||:0_0_1|1_1|1_1|0|1_1||:(1, 2)|(2,)|()|()|()|()   1/2*(-0.0046296286(34) * eps**-2 +  0.002410433(28) * eps**-1)
e12|34|35|e|55||:0_1_1|1_1|1_1|0|1_1||:()|()|()|(1,)|()|()   1/4*(-0.0034722211(13) * eps**-3 +  -0.008707573(28) * eps**-2 +  -0.02784128(14) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|0|1_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)   1/2*(-0.00119357634(22) * eps**-3 +  0.0005434445(22) * eps**-2 +  -0.015219501(27) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|0|1_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)   1/2*(-0.00119357642(22) * eps**-3 +  0.0005434420(24) * eps**-2 +  -0.015219519(24) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|0|1_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)   1/2*(-0.00083565877(28) * eps**-2 +  0.0002945746(31) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|1|0_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(3, 4, 5)|(4, 5)|(5,)   1*(0.0003436054(4) * eps**-3 +  0.0012871100(26) * eps**-2 +  0.004907675(16) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|1|0_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)   1*(-0.00054253488(11) * eps**-3 +  -0.0007034677(19) * eps**-2 +  -0.006319515(12) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|1|0_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(0.0003797744(4) * eps**-3 +  0.0010408061(25) * eps**-2 +  0.005650123(14) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|1|1_1||:(1, 2, 3, 4)|()|(2, 3, 4)|(3, 4)|(4,)|()   1/2*(0.00130208312(29) * eps**-3 +  -0.0025563951(27) * eps**-2 +  0.016712859(26) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_0|1|1_1||:(1, 2, 3, 4)|()|(2, 3, 4)|(4,)|(3, 4)|()   1/2*(0.0010228102(5) * eps**-2 +  -0.001947344(4) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_1|0|0_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(3, 4, 5)|(5,)|(4, 5)   1*(0.0003436050(4) * eps**-3 +  0.0012871176(26) * eps**-2 +  0.004907621(16) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_1|0|1_1||:(1, 2, 3, 4)|()|(2, 3, 4)|(3, 4)|()|(4,)   1/2*(0.00130208314(29) * eps**-3 +  -0.0025563977(26) * eps**-2 +  0.016712902(26) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|0_1|1|1_1||:(1, 2, 3)|()|(2, 3)|(3,)|()|()   1/2*(-0.00086805629(33) * eps**-3 +  0.0003248064(33) * eps**-2 +  -0.010859737(23) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|1_0|0|0_1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(0.00041594342(30) * eps**-3 +  0.0009680442(24) * eps**-2 +  0.006112676(14) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|1_0|1|0_1||:(1, 2, 3, 4)|()|(2, 3, 4)|()|(3, 4)|(4,)   1*(-0.00108506912(30) * eps**-3 +  0.0001448995(33) * eps**-2 +  -0.011544162(19) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|1_0|1|1_1||:(1, 2, 3)|()|(2, 3)|()|(3,)|()   1/2*(0.0026041681(6) * eps**-3 +  -0.002412252(5) * eps**-2 +  0.02890954(4) * eps**-1)
e12|e3|34|5|55||:0_1_0|0_1|1_1|1|1_1||:(1, 2)|()|(2,)|()|()|()   1/2*(-0.0017361118(7) * eps**-3 +  -0.001150761(6) * eps**-2 +  -0.02125688(4) * eps**-1)
e12|e3|34|5|55||:0_1_1|0_1|1_1|1|1_1||:()|(1,)|()|()|()|()   1/2*(0.0011574051(16) * eps**-3 +  0.005217326(33) * eps**-2 +  0.02768456(25) * eps**-1)
e12|e3|44|55|5||:0_1_0|0_1|0_1|0_1|0||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(0.00090422437(15) * eps**-3 +  0.0007186542(21) * eps**-2 +  0.008834649(14) * eps**-1)
e12|e3|44|55|5||:0_1_0|0_1|0_1|1_1|0||:(1, 2, 3, 4)|()|(2, 3, 4)|()|(3, 4)|(4,)   1/2*(-0.0021701392(4) * eps**-3 +  -0.000286082(5) * eps**-2 +  -0.019910288(34) * eps**-1)
e12|e3|44|55|5||:0_1_0|0_1|0_1|1_1|1||:(1, 2, 3)|()|(2, 3)|()|(3,)|()   1/2*(0.00144675917(34) * eps**-3 +  0.002489822(6) * eps**-2 +  0.01676505(6) * eps**-1)
e12|e3|44|55|5||:0_1_0|0_1|1_1|1_1|1||:(1, 2)|()|(2,)|()|()|()   1/4*(-0.0034722229(10) * eps**-3 +  -0.003768450(16) * eps**-2 +  -0.03516979(10) * eps**-1)
e12|e3|44|55|5||:0_1_1|0_1|1_1|1_1|1||:()|(1,)|()|()|()|()   1/4*(0.002314809(4) * eps**-3 +  0.00619089(7) * eps**-2 +  0.0322551(11) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_0|0_1|1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)   1*(-0.00085547261(28) * eps**-2 +  0.0003344963(32) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_0|0_1|1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(-0.00054253484(10) * eps**-3 +  -0.0012628953(26) * eps**-2 +  -0.005814709(14) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_0|0_1|1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(4, 5)|(3, 4, 5)   1*(-0.00054253488(10) * eps**-3 +  -0.0012202808(26) * eps**-2 +  -0.005911733(15) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_0|1_1|1||:(1, 2, 3, 4)|()|(2, 3, 4)|()|(3, 4)|(4,)   1*(0.00130208370(30) * eps**-3 +  -0.0012061193(27) * eps**-2 +  0.012997180(22) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|0_0|1||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)   1*(-0.00054253465(11) * eps**-3 +  -0.0006960259(23) * eps**-2 +  -0.006329687(13) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|0_1|0||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(4, 5)|(3, 4, 5)|(5,)   1*(-0.00054253476(11) * eps**-3 +  -0.0007247457(21) * eps**-2 +  -0.006259641(13) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|0_1|0||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(-0.00108506917(19) * eps**-3 +  -0.0014907366(31) * eps**-2 +  -0.011961563(17) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|0_1|1||:(1, 2, 3, 4)|()|(2, 3, 4)|(4,)|(3, 4)|()   1*(0.0010228094(5) * eps**-2 +  -0.001964943(4) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|1_0|0||:(1, 2, 3, 4, 5)|()|(2, 3, 4, 5)|(5,)|(3, 4, 5)|(4, 5)   1*(-0.00108506930(19) * eps**-3 +  -0.0014312943(30) * eps**-2 +  -0.012109752(17) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|1_1|0||:(1, 2, 3, 4)|()|(2, 3, 4)|()|(3, 4)|(4,)   1*(0.00130208329(29) * eps**-3 +  -0.0005399551(25) * eps**-2 +  0.010994129(19) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|0_1|1_1|1||:(1, 2, 3)|()|(2, 3)|()|(3,)|()   1*(0.0034722247(14) * eps**-2 +  -0.005421523(14) * eps**-1)
e12|e3|45|45|5||:0_1_0|0_1|1_1|1_1|1||:(1, 2)|()|(2,)|()|()|()   1/2*(0.0052083328(11) * eps**-3 +  -1.9919(10)e-05 * eps**-2 +  0.05247876(6) * eps**-1)
e12|e3|45|45|5||:0_1_1|0_1|1_1|1_1|1||:()|(1,)|()|()|()|()   1/2*(-0.0069444430(18) * eps**-3 +  -0.02320225(6) * eps**-2 +  -0.1180130(4) * eps**-1)

